Representation Learning in Deep RL via Discrete Information Bottleneck

Several self-supervised representation learning methods have been proposed for reinforcement learning (RL) with rich observations. For real-world applications of RL, recovering underlying latent states is crucial, particularly when sensory inputs contain irrelevant and exogenous information. In this work, we study how information bottlenecks can be used to construct latent states efficiently in the presence of task-irrelevant information. We propose architectures that utilize variational and discrete information bottlenecks, coined as RepDIB, to learn structured factorized representations. Exploiting the expressiveness bought by factorized representations, we introduce a simple, yet effective, bottleneck that can be integrated with any existing self-supervised objective for RL. We demonstrate this across several online and offline RL benchmarks, along with a real robot arm task, where we find that compressed representations with RepDIB can lead to strong performance improvements, as the learned bottlenecks help predict only the relevant state while ignoring irrelevant information.

==> codes/compute_int_r.py <==

def compute_intr_reward(self, obs, step):
    self.normalize_protos()
    # find a candidate for each prototype
    with torch.no_grad():
        z = self.encoder(obs)
        z = self.predictor(z)
        
        # NOTE: add vq layer here
        z_vq, vq_loss, codebook = self.vq_layer(z)
        
        z = F.normalize(z_vq, dim=1, p=2)
        
        scores = self.protos(z).T
        prob = F.softmax(scores, dim=1)
        candidates = pyd.Categorical(prob).sample()

    # enqueue candidates
    ptr = self.queue_ptr
    self.queue[ptr:ptr + self.num_protos] = z[candidates]
    self.queue_ptr = (ptr + self.num_protos) % self.queue.shape[0]

    # compute distances between the batch and the queue of candidates
    z_to_q = torch.norm(z[:, None, :] - self.queue[None, :, :], dim=2, p=2)
    
    all_dists, _ = torch.topk(z_to_q, self.topk, dim=1, largest=False)
    dist = all_dists[:, -1:]
    reward = dist
    return reward

==> codes/gb.py <==

def stochastic_gaussianbottleneck(embedding):
    # reparameterization trick
    embedding_dim = embedding.shape[-1]
    mu = embedding[:,:embedding_dim//2]
    std = torch.nn.functional.softplus(embedding[:,embedding_dim//2:])
    kl_loss = (mu**2 + std**2 - 2*torch.log(std)).sum(dim=1).mean() * kl_coef
    embedding = mu + torch.randn_like(std) * std
    # linear layer
    embedding = linear_layer(embedding)
    return embedding
    
def deterministic_gaussianbottleneck(embedding):
    embedding_dim = embedding.shape[-1]
    mu = embedding[:,:embedding_dim//2]
    # linear layer
    embedding = linear_layer(embedding)
    return mu
    

==> codes/update_proto.py <==
def update_proto(self, obs, next_obs, step):
    # normalize prototypes
    self.normalize_protos()

    # online network
    s = self.encoder(obs)
    s = self.predictor(s)
    # NOTE: add vq layer here
    s_vq, s_vq_loss, s_codebook = self.vq_layer(s)
    s = self.projector(s_vq)
    s = F.normalize(s, dim=1, p=2)
    
    ns = self.encoder(next_obs)
    ns = self.predictor(ns)
    # NOTE: add vq layer here
    ns_vq, ns_vq_loss, ns_codebook = self.vq_layer(ns)

    scores_s = self.protos(s)
    log_p_s = F.log_softmax(scores_s / self.tau, dim=1)
    # target network
    with torch.no_grad():
        t = self.encoder_target(next_obs)
        t = self.predictor_target(t)
        # NOTE: add vq layer here
        t_vq, _, _ = self.vq_layer(t)
        t = F.normalize(t_vq, dim=1, p=2)
        scores_t = self.protos(t)
        q_t = sinkhorn_knopp(scores_t / self.tau)

    # loss
    loss = -(q_t * log_p_s).sum(dim=1).mean() + (s_vq_loss + ns_vq_loss)
    self.proto_opt.zero_grad()
    self.vq_opt.zero_grad()
    loss.backward()
    self.vq_opt.step()
    self.proto_opt.step()
    return 
